Double KV Cache Optimization on Apple Silicon: Block-FP4, Radial Quantization, and Fused Metal Kernels

Key-value (KV) cache capacity and memory traffic are primary bottlenecks in long-context autoregressive inference. We evaluate five cache paths on an Apple Silicon M5 Max using MLX: a native bf16 baseline, block-scaled E2M1 FP4, a Python reference implementing radial quantization with a QJL-style residual, sequential FP4-to-Polar composition, and a fused Metal Polar kernel. On Apple Silicon M5 Max, fused Metal PolarQuant achieves 46.8 tok/s at 3,456 B/token - 3.64x compression versus the bf16 baseline and 1.84x faster than the Python Polar reference (25.4 tok/s), while slightly outperforming block-FP4 (41.5 tok/s at 3.62x compression). Sequential composition of FP4 and Polar (Double Optimization) yields no additive benefit: 4,241 B/token at 15.1 tok/s, worse than FP4 alone on both axes. The fused path establishes that radial coding can be competitive when packing, rotation, and reconstruction are placed in one device kernel, but this result does not extend to longer contexts. At 32K and above, all compressed variants collapse to 1.5-14 tok/s because the current attention path repeatedly reconstructs the full cache, retaining cumulative O(N^2) decode work. At 64K, the Metal variant runs out of memory when a 33.5 GB allocation exceeds MLX's 22.6 GB Metal buffer limit. Fused scaled dot-product attention operating directly on compressed KV, together with chunked pre-allocation, is required for long-context viability. These results separate representation-level compression from kernel and allocator effects and identify the conditions under which low-bit KV caching helps on unified memory hardware.

==> Codes/aggregate_results.py <==
#!/usr/bin/env python3
"""Aggregate phase JSON files without modifying their raw benchmark records."""

from __future__ import annotations

import argparse
import json
import statistics
from collections import defaultdict
from pathlib import Path
from typing import Any


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input-dir", type=Path, default=Path("results"))
    parser.add_argument("--output", type=Path, default=Path("results/results.json"))
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    raw: list[dict[str, Any]] = []
    structural: list[dict[str, Any]] = []
    for path in sorted(args.input_dir.glob("*.json")):
        if path.resolve() == args.output.resolve():
            continue
        document = json.loads(path.read_text())
        if "experiment" in document:
            document["source_file"] = path.name
            raw.append(document)
        elif "records" in document:
            structural.extend(document["records"])
    if not raw:
        raise SystemExit(f"No phase benchmark records found in {args.input_dir}.")

    grouped: dict[tuple[str, int], list[dict[str, Any]]] = defaultdict(list)
    for record in raw:
        grouped[(record["experiment"], record["actual_context_tokens"])].append(record)
    baseline_by_context = {
        context: records
        for (experiment, context), records in grouped.items()
        if experiment == "phase1_baseline_standard_kv"
    }
    summaries: list[dict[str, Any]] = []
    for (experiment, context), records in sorted(grouped.items()):
        cache_bytes = [record["cache_bytes_after_decode"] for record in records]
        prefill = [record["prefill_tokens_per_second"] for record in records]
        decode = [record["steady_decode_tokens_per_second"] for record in records if record["steady_decode_tokens_per_second"] is not None]
        baseline = baseline_by_context.get(context)
        baseline_cache = statistics.median([r["cache_bytes_after_decode"] for r in baseline]) if baseline else None
        median_cache = statistics.median(cache_bytes)
        summaries.append(
            {
                "experiment": experiment,
                "context_tokens": context,
                "repetitions": len(records),
                "median_cache_bytes": median_cache,
                "median_cache_bytes_per_cached_token": statistics.median([r["cache_bytes_per_cached_token"] for r in records]),
                "median_prefill_tokens_per_second": statistics.median(prefill),
                "median_decode_tokens_per_second": statistics.median(decode) if decode else None,
                "cache_compression_vs_baseline": baseline_cache / median_cache if baseline_cache else None,
            }
        )
    valid_counts: dict[str, list[bool]] = defaultdict(list)
    for record in structural:
        valid_counts[record["configuration"]].append(bool(record["valid"]))
    result = {
        "schema_version": 1,
        "raw_runs": raw,
        "summaries": summaries,
        "structural_correctness": {
            configuration: {"valid": sum(values), "total": len(values), "rate": sum(values) / len(values)}
            for configuration, values in sorted(valid_counts.items())
        },
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n")
    print(f"Wrote {args.output} from {len(raw)} benchmark record(s).")


if __name__ == "__main__":
    main()


==> Codes/capture_environment.py <==
#!/usr/bin/env python3
"""Capture reproducibility metadata before any benchmark model is loaded."""

from __future__ import annotations

import argparse
import json
import platform
import subprocess
import sys
import time
from pathlib import Path
from typing import Any

import mlx
import mlx_lm


def command_output(command: list[str]) -> str | None:
    try:
        return subprocess.run(command, check=True, capture_output=True, text=True).stdout.strip()
    except (OSError, subprocess.CalledProcessError):
        return None


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("results/environment.json"))
    args = parser.parse_args()
    profiler_text = command_output(["system_profiler", "SPHardwareDataType", "SPDisplaysDataType", "-json"])
    try:
        profiler: dict[str, Any] | None = json.loads(profiler_text) if profiler_text else None
    except json.JSONDecodeError:
        profiler = None
    record = {
        "schema_version": 1,
        "timestamp_utc": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
        "python_version": sys.version,
        "platform": platform.platform(),
        "machine": platform.machine(),
        "mlx_version": "unknown",
        "mlx_lm_version": mlx_lm.__version__,
        "macos_product_version": command_output(["sw_vers", "-productVersion"]),
        "kernel_version": command_output(["uname", "-v"]),
        "cpu_brand": command_output(["sysctl", "-n", "machdep.cpu.brand_string"]),
        "physical_memory_bytes": command_output(["sysctl", "-n", "hw.memsize"]),
        "system_profiler": profiler,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(record, indent=2, sort_keys=True) + "\n")
    print(f"Wrote {args.output}")


if __name__ == "__main__":
    main()


==> Codes/double_kv.py <==
"""Sequential FP4-to-polar KV cache for the double-optimization ablation.

The persistent representation is polar/QJL-coded.  FP4 is an intentional
first-stage lossy structural transform: values are E2M1/E4M3 quantized and
reconstructed before radial encoding.  Consequently this experiment measures
*composed quantization error* and final storage, rather than falsely claiming
that two non-retained representations multiply compression ratios.
"""

from __future__ import annotations

from typing import Any, Iterable

import mlx.core as mx
from mlx_lm.models.cache import KVCache

from fp4_kv import fp4_decode, fp4_encode
from polar_kv import PolarKVCache


class DoubleKVCache(PolarKVCache):
    """Apply block-scaled FP4 reconstruction before the polar/QJL cache stage."""

    def update_and_fetch(self, keys: mx.array, values: mx.array) -> tuple[mx.array, mx.array]:
        key_codes, key_scales = fp4_encode(keys)
        value_codes, value_scales = fp4_encode(values)
        fp4_keys = fp4_decode(key_codes, key_scales, channels=keys.shape[-1], dtype=keys.dtype)
        fp4_values = fp4_decode(value_codes, value_scales, channels=values.shape[-1], dtype=values.dtype)
        return super().update_and_fetch(fp4_keys, fp4_values)


def replace_standard_kv_caches(caches: Iterable[Any]) -> list[Any]:
    """Install double caches only at conventional attention-cache positions."""
    return [DoubleKVCache(qjl_residual=True) if isinstance(cache, KVCache) else cache for cache in caches]


==> Codes/fp4_kv.py <==
"""MLX-native, block-scaled E2M1 FP4 KV-cache prototype.

This is a research cache, not a claim of equivalence to any proprietary
DeepSeek implementation.  It stores two E2M1 values per byte and one simulated
E4M3 scale per 16 channel values, then dequantizes before attention.  Therefore
its persistent storage is auditable independently from dequantization scratch
memory and its current concatenating growth policy is deliberately simple.
"""

from __future__ import annotations

from typing import Any, Iterable

import mlx.core as mx
from mlx_lm.models.cache import KVCache, _BaseCache, create_attention_mask


# Positive finite E2M1 values; sign is stored in the high nibble bit.
_E2M1_LEVELS = (0.0, 0.5, 1.0, 1.5, 2.0, 3.0, 4.0, 6.0)


def _e4m3_encode_positive(scales: mx.array) -> mx.array:
    """Encode non-negative scales into an E4M3FN-like one-byte format.

    The finite E4M3 range is sufficient for per-block scales.  Underflow maps
    to zero and overflow saturates, making the representation deterministic.
    """
    tiny = mx.array(2.0**-9, dtype=scales.dtype)
    clipped = mx.maximum(scales, tiny)
    exponent = mx.floor(mx.log2(clipped)).astype(mx.int32)
    exponent = mx.clip(exponent, -6, 8)
    base = mx.power(mx.array(2.0, dtype=scales.dtype), exponent.astype(scales.dtype))
    mantissa = mx.round((clipped / base - 1.0) * 8.0).astype(mx.int32)
    carry = mantissa == 8
    exponent = mx.where(carry, mx.minimum(exponent + 1, 8), exponent)
    mantissa = mx.where(carry, 0, mantissa)
    mantissa = mx.where(exponent == 8, mx.minimum(mantissa, 6), mantissa)
    normal = ((exponent + 7) * 8 + mx.clip(mantissa, 0, 7)).astype(mx.uint8)
    # E4M3 subnormal values preserve very small but nonzero block scales.
    subnormal = mx.clip(mx.round(scales / tiny), 0, 7).astype(mx.uint8)
    encoded = mx.where(scales < mx.array(2.0**-6, dtype=scales.dtype), subnormal, normal)
    return mx.where(scales == 0, mx.array(0, dtype=mx.uint8), encoded)


def _e4m3_decode_positive(encoded: mx.array, dtype: mx.Dtype) -> mx.array:
    """Decode the E4M3FN-like scale byte used by this prototype."""
    encoded_i = encoded.astype(mx.int32)
    exponent_bits = encoded_i // 8
    mantissa = encoded_i % 8
    normal = (1.0 + mantissa.astype(dtype) / 8.0) * mx.power(
        mx.array(2.0, dtype=dtype), (exponent_bits - 7).astype(dtype)
    )
    subnormal = mantissa.astype(dtype) * mx.array(2.0**-9, dtype=dtype)
    return mx.where(exponent_bits == 0, subnormal, normal)


def fp4_encode(values: mx.array, group_size: int = 16) -> tuple[mx.array, mx.array]:
    """Return nibble-packed E2M1 data and E4M3 scales for ``[..., channels]``."""
    if values.shape[-1] % group_size:
        raise ValueError(f"Channel dimension {values.shape[-1]} is not divisible by {group_size}.")
    if values.shape[-1] % 2:
        raise ValueError("E2M1 nibble packing requires an even channel dimension.")
    grouped = values.reshape(*values.shape[:-1], values.shape[-1] // group_size, group_size)
    scales = mx.max(mx.abs(grouped), axis=-1) / 6.0
    scale_codes = _e4m3_encode_positive(scales)
    decoded_scales = _e4m3_decode_positive(scale_codes, values.dtype)
    normalized = grouped / mx.expand_dims(mx.maximum(decoded_scales, 2.0**-9), axis=-1)
    levels = mx.array(_E2M1_LEVELS, dtype=values.dtype)
    magnitudes = mx.argmin(mx.abs(mx.expand_dims(mx.abs(normalized), -1) - levels), axis=-1)
    signs = (normalized < 0).astype(mx.uint8) * 8
    nibbles = (magnitudes.astype(mx.uint8) + signs).reshape(*values.shape)
    pairs = nibbles.reshape(*values.shape[:-1], values.shape[-1] // 2, 2)
    packed = pairs[..., 0] + pairs[..., 1] * 16
    return packed, scale_codes


def fp4_decode(packed: mx.array, scale_codes: mx.array, *, channels: int, dtype: mx.Dtype) -> mx.array:
    """Reconstruct an FP4-packed tensor in the requested attention dtype."""
    low = packed % 16
    high = packed // 16
    codes = mx.stack((low, high), axis=-1).reshape(*packed.shape[:-1], channels).astype(mx.int32)
    signs = mx.where(codes >= 8, -1.0, 1.0).astype(dtype)
    magnitudes = codes % 8
    levels = mx.array(_E2M1_LEVELS, dtype=dtype)
    values = levels[magnitudes] * signs
    scales = _e4m3_decode_positive(scale_codes, dtype)
    grouped = values.reshape(*values.shape[:-1], channels // 16, 16)
    return (grouped * mx.expand_dims(scales, -1)).reshape(*values.shape[:-1], channels)


class FP4KVCache(_BaseCache):
    """KV cache with persistent FP4/E4M3 storage and transient FP16/BF16 reads."""

    def __init__(self, group_size: int = 16):
        if group_size != 16:
            raise ValueError("This study fixes one E4M3 scale per 16 channels.")
        self.group_size = group_size
        self.keys: mx.array | None = None
        self.values: mx.array | None = None
        self.key_scales: mx.array | None = None
        self.value_scales: mx.array | None = None
        self.key_channels: int | None = None
        self.value_channels: int | None = None
        self.dtype: mx.Dtype | None = None
        self.offset = 0

    def update_and_fetch(self, keys: mx.array, values: mx.array) -> tuple[mx.array, mx.array]:
        key_codes, key_scales = fp4_encode(keys, self.group_size)
        value_codes, value_scales = fp4_encode(values, self.group_size)
        if self.keys is None:
            self.keys, self.values = key_codes, value_codes
            self.key_scales, self.value_scales = key_scales, value_scales
            self.key_channels, self.value_channels, self.dtype = keys.shape[-1], values.shape[-1], keys.dtype
        else:
            # ``trim`` changes the logical cache length; discard its stale tail
            # before appending so a subsequent speculative/reused prompt stays
            # temporally ordered.
            if self.keys.shape[2] != self.offset:
                self.keys = self.keys[..., : self.offset, :]
                self.values = self.values[..., : self.offset, :]
                self.key_scales = self.key_scales[..., : self.offset, :]
                self.value_scales = self.value_scales[..., : self.offset, :]
            self.keys = mx.concatenate((self.keys, key_codes), axis=2)
            self.values = mx.concatenate((self.values, value_codes), axis=2)
            self.key_scales = mx.concatenate((self.key_scales, key_scales), axis=2)
            self.value_scales = mx.concatenate((self.value_scales, value_scales), axis=2)
        self.offset += keys.shape[2]
        return self.keys_and_values()

    def keys_and_values(self) -> tuple[mx.array, mx.array]:
        if self.keys is None or self.dtype is None or self.key_channels is None or self.value_channels is None:
            raise RuntimeError("Cannot read an empty FP4 KV cache.")
        return (
            fp4_decode(self.keys[..., : self.offset, :], self.key_scales[..., : self.offset, :], channels=self.key_channels, dtype=self.dtype),
            fp4_decode(self.values[..., : self.offset, :], self.value_scales[..., : self.offset, :], channels=self.value_channels, dtype=self.dtype),
        )

    def size(self) -> int:
        return self.offset

    @property
    def nbytes(self) -> int:
        arrays = (self.keys, self.values, self.key_scales, self.value_scales)
        return sum(array.nbytes for array in arrays if array is not None)

    @property
    def state(self) -> tuple[Any, ...]:
        return (self.keys, self.values, self.key_scales, self.value_scales, self.key_channels, self.value_channels, self.dtype, self.offset)

    @state.setter
    def state(self, value: tuple[Any, ...]) -> None:
        (self.keys, self.values, self.key_scales, self.value_scales, self.key_channels, self.value_channels, self.dtype, self.offset) = value

    def is_trimmable(self) -> bool:
        return True

    def trim(self, n: int) -> int:
        n = min(self.offset, n)
        self.offset -= n
        return n

    def make_mask(self, *args: Any, **kwargs: Any) -> mx.array | str | None:
        return create_attention_mask(*args, offset=self.offset, **kwargs)

    def empty(self) -> bool:
        return self.keys is None


def replace_standard_kv_caches(caches: Iterable[Any]) -> list[Any]:
    """Replace only ordinary MLX ``KVCache`` instances; preserve hybrid state caches."""
    return [FP4KVCache() if isinstance(cache, KVCache) else cache for cache in caches]


==> Codes/fused_polar_kernels.py <==
"""
Fused Metal kernels for PolarQuant (unbatched — stable at long contexts).
"""
import mlx.core as mx


def _encode_src(D, B, VPW, PD, NC):
    return f"""
        uint pos = threadgroup_position_in_grid.x;
        uint tid = thread_position_in_threadgroup.x;
        uint tg  = threads_per_threadgroup.x;
        const uint D_  = {D};
        const uint B_  = {B};
        const uint VPW_ = {VPW};
        const uint PD_ = {PD};
        const uint NC_ = {NC};
        threadgroup float vbuf[1024];
        threadgroup float nbuf[1024];
        threadgroup uint  ibuf[1024];
        vbuf[tid] = inp[pos * D_ + tid];
        nbuf[tid] = vbuf[tid] * vbuf[tid];
        threadgroup_barrier(mem_flags::mem_threadgroup);
        for (uint s = tg / 2; s > 0; s >>= 1) {{
            if (tid < s) nbuf[tid] += nbuf[tid + s];
            threadgroup_barrier(mem_flags::mem_threadgroup);
        }}
        float norm = sqrt(max(nbuf[0], 1e-12f));
        vbuf[tid] = (vbuf[tid] / norm) * signs[tid];
        threadgroup_barrier(mem_flags::mem_threadgroup);
        for (uint h = 1; h < D_; h <<= 1) {{
            uint blk = tid / (2 * h);
            uint off = tid % (2 * h);
            if (off < h) {{
                uint j = blk * 2 * h + off;
                float a = vbuf[j];
                float b = vbuf[j + h];
                vbuf[j]     = a + b;
                vbuf[j + h] = a - b;
            }}
            threadgroup_barrier(mem_flags::mem_threadgroup);
        }}
        float val = vbuf[tid];
        uint idx = 0;
        for (uint c = 0; c < NC_ - 1; c++) {{
            if (val > boundaries[c]) idx++;
        }}
        ibuf[tid] = idx;
        threadgroup_barrier(mem_flags::mem_threadgroup);
        uint wi  = tid / VPW_;
        uint piw = tid % VPW_;
        if (piw == 0 && wi < PD_) {{
            uint w = 0;
            for (uint i = 0; i < VPW_; i++) {{
                uint gi = wi * VPW_ + i;
                if (gi < D_) w |= (ibuf[gi] & ((1u << B_) - 1u)) << (i * B_);
            }}
            packed_out[pos * PD_ + wi] = (uchar)w;
        }}
        if (tid == 0) norms_out[pos] = norm;
    """


def _decode_src(D, B, VPW, PD):
    return f"""
        uint pos = threadgroup_position_in_grid.x;
        uint tid = thread_position_in_threadgroup.x;
        const uint D_   = {D};
        const uint B_   = {B};
        const uint VPW_ = {VPW};
        const uint PD_  = {PD};
        threadgroup float vbuf[1024];
        uint wi  = tid / VPW_;
        uint piw = tid % VPW_;
        uint w   = (uint)packed[pos * PD_ + wi];
        uint idx = (w >> (piw * B_)) & ((1u << B_) - 1u);
        vbuf[tid] = centroids[idx];
        threadgroup_barrier(mem_flags::mem_threadgroup);
        for (uint h = 1; h < D_; h <<= 1) {{
            uint blk = tid / (2 * h);
            uint off = tid % (2 * h);
            if (off < h) {{
                uint j = blk * 2 * h + off;
                float a = vbuf[j];
                float b = vbuf[j + h];
                vbuf[j]     = a + b;
                vbuf[j + h] = a - b;
            }}
            threadgroup_barrier(mem_flags::mem_threadgroup);
        }}
        float res = vbuf[tid] * signs[tid] * norms[pos] / (float)D_;
        out[pos * D_ + tid] = (half)res;
    """


_ENCODE_CACHE, _DECODE_CACHE = {}, {}


def _get_encode_kernel(D, B, VPW, PD, NC):
    key = (D, B)
    if key not in _ENCODE_CACHE:
        _ENCODE_CACHE[key] = mx.fast.metal_kernel(
            name=f"pq_encode_{D}_{B}",
            input_names=["inp", "signs", "boundaries"],
            output_names=["packed_out", "norms_out"],
            source=_encode_src(D, B, VPW, PD, NC),
        )
    return _ENCODE_CACHE[key]


def _get_decode_kernel(D, B, VPW, PD):
    key = (D, B)
    if key not in _DECODE_CACHE:
        _DECODE_CACHE[key] = mx.fast.metal_kernel(
            name=f"pq_decode_{D}_{B}",
            input_names=["packed", "norms", "signs", "centroids"],
            output_names=["out"],
            source=_decode_src(D, B, VPW, PD),
        )
    return _DECODE_CACHE[key]


def fused_encode(x, signs, boundaries, bits=4):
    N, D = x.shape
    NC = 1 << bits; VPW = 8 // bits; PD = (D + VPW - 1) // VPW
    kernel = _get_encode_kernel(D, bits, VPW, PD, NC)
    packed, norms = kernel(
        inputs=[x.astype(mx.float32), signs, boundaries],
        grid=(N, 1, 1),
        threadgroup=(D, 1, 1),
        output_shapes=[(N, PD), (N,)],
        output_dtypes=[mx.uint8, mx.float32],
    )
    return packed, norms


def fused_decode(packed, norms, signs, centroids, dim, bits=4, dtype=mx.float16):
    N, PD = packed.shape
    VPW = 8 // bits
    kernel = _get_decode_kernel(dim, bits, VPW, PD)
    (out,) = kernel(
        inputs=[packed, norms, signs, centroids],
        grid=(N, 1, 1),
        threadgroup=(dim, 1, 1),
        output_shapes=[(N, dim)],
        output_dtypes=[dtype],
    )
    return out


def make_codebook(dim, bits, seed=42):
    import numpy as np
    rng = np.random.default_rng(seed)
    signs = mx.array(rng.choice([-1.0, 1.0], size=dim).astype(np.float32))
    nc = 1 << bits
    c = np.linspace(-3.0, 3.0, nc).astype(np.float32)
    centroids = mx.array(c)
    boundaries = mx.array(((c[:-1] + c[1:]) / 2).astype(np.float32))
    return signs, centroids, boundaries


==> Codes/fused_polar_kv.py <==
"""KV cache using fused Metal kernels (concat-based, no pre-allocation)."""
import mlx.core as mx
from fused_polar_kernels import fused_encode, fused_decode, make_codebook


class FusedPolarKVCache:
    def __init__(self, bits=4, seed=42):
        self._quant_bits = bits
        self._seed = seed
        self.offset = 0
        self._signs = None
        self._centroids = None
        self._boundaries = None
        self._k = None
        self._v = None
        self._kn = None
        self._vn = None

    def _ensure(self, d):
        if self._signs is None:
            self._signs, self._centroids, self._boundaries = make_codebook(
                d, self._quant_bits, self._seed
            )

    def update_and_fetch(self, keys, values):
        b, h, s, d = keys.shape
        self._ensure(d)
        VPW = 8 // self._quant_bits
        PD = (d + VPW - 1) // VPW

        k_flat = keys.reshape(-1, d).astype(mx.float32)
        v_flat = values.reshape(-1, d).astype(mx.float32)
        k_packed, k_norms = fused_encode(
            k_flat, self._signs, self._boundaries, self._quant_bits
        )
        v_packed, v_norms = fused_encode(
            v_flat, self._signs, self._boundaries, self._quant_bits
        )

        k_packed = k_packed.reshape(b, h, s, PD)
        v_packed = v_packed.reshape(b, h, s, PD)
        k_norms = k_norms.reshape(b, h, s, 1)
        v_norms = v_norms.reshape(b, h, s, 1)

        if self._k is None:
            self._k = k_packed
            self._v = v_packed
            self._kn = k_norms
            self._vn = v_norms
        else:
            self._k = mx.concatenate([self._k, k_packed], axis=2)
            self._v = mx.concatenate([self._v, v_packed], axis=2)
            self._kn = mx.concatenate([self._kn, k_norms], axis=2)
            self._vn = mx.concatenate([self._vn, v_norms], axis=2)

        self.offset += s
        total = self.offset

        k_filled = self._k.reshape(-1, PD)
        v_filled = self._v.reshape(-1, PD)
        kn_filled = self._kn.reshape(-1)
        vn_filled = self._vn.reshape(-1)

        k_out = fused_decode(
            k_filled, kn_filled, self._signs, self._centroids, d, self._quant_bits
        )
        v_out = fused_decode(
            v_filled, vn_filled, self._signs, self._centroids, d, self._quant_bits
        )

        return k_out.reshape(b, h, total, d), v_out.reshape(b, h, total, d)

    @property
    def state(self):
        return (self._k, self._kn, self._v, self._vn, self.offset)

    def trim(self, n):
        n = min(self.offset, n)
        self.offset -= n
        return n

    def size(self):
        if self._k is None:
            return 0
        return (
            self._k.nbytes
            + self._v.nbytes
            + self._kn.nbytes
            + self._vn.nbytes
        )


==> Codes/generate_paper_results.py <==
#!/usr/bin/env python3
"""Render measured aggregate JSON into the LaTeX table/PGFPlots include file."""

from __future__ import annotations

import argparse
import json
from pathlib import Path


DISPLAY_NAMES = {
    "phase1_baseline_standard_kv": "Baseline",
    "phase2_deepseek_style_fp4_e2m1_scale16": "FP4",
    "phase3_polarquant_4bit_plus_qjl_style_residual": "Polar+QJL-style",
    "phase4_double_fp4_then_polarquant_qjl_style": "FP4$\\rightarrow$Polar",
}


def latex_number(value: float | None, digits: int = 2) -> str:
    return "--" if value is None else f"{value:.{digits}f}"


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, default=Path("results/results.json"))
    parser.add_argument("--output", type=Path, default=Path("paper/generated_results.tex"))
    args = parser.parse_args()
    document = json.loads(args.results.read_text())
    summaries = document["summaries"]
    newline = chr(92) * 2
    lines = [
        "\\begin{table}[t]",
        "\\centering",
        "\\caption{Measured median cache storage and throughput. Compression is relative to the native baseline at the same context.}",
        "\\begin{tabular}{lrrrrr}",
        "\\toprule",
        "Method & Context & Cache MiB & B/cache token & Compression & Decode tok/s " + newline,
        "\\midrule",
    ]
    for row in summaries:
        lines.append(
            f"{DISPLAY_NAMES.get(row['experiment'], row['experiment'])} & "
            f"{row['context_tokens']} & {row['median_cache_bytes'] / 2**20:.2f} & "
            f"{row['median_cache_bytes_per_cached_token']:.2f} & "
            f"{latex_number(row['cache_compression_vs_baseline'])}$\\times$ & "
            f"{latex_number(row['median_decode_tokens_per_second'])} {newline}"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    lines += [
        "\\begin{figure}[t]",
        "\\centering",
        "\\begin{tikzpicture}",
        "\\begin{axis}[xlabel={Context tokens},ylabel={Cache compression},legend pos=north west,ymajorgrids]",
    ]
    for experiment in sorted({row["experiment"] for row in summaries}):
        points = " ".join(
            f"({row['context_tokens']},{row['cache_compression_vs_baseline']:.4f})"
            for row in summaries
            if row["experiment"] == experiment and row["cache_compression_vs_baseline"] is not None
        )
        if points:
            lines += [
                f"\\addplot coordinates {{{points}}};",
                f"\\addlegendentry{{{DISPLAY_NAMES.get(experiment, experiment)}}}",
            ]
    lines += [
        "\\end{axis}",
        "\\end{tikzpicture}",
        "\\caption{Measured cache compression by context length.}",
        "\\end{figure}",
    ]
    correctness = document.get("structural_correctness", {})
    if correctness:
        rates = ", ".join(
            f"{name}: {data['valid']}/{data['total']}" for name, data in correctness.items()
        )
        lines += ["\\paragraph{Structural correctness.}", f"Strict-parser pass rates: {rates}."]
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text("\n".join(lines) + "\n")
    print(f"Wrote {args.output}")


if __name__ == "__main__":
    main()


==> Codes/polar_kv.py <==
"""MLX-native polar-pair cache with an optional QJL-style residual sketch.

The implementation is deliberately a reconstruct-then-attend research baseline:
it uses a seeded randomized Hadamard preconditioner, polar coordinate coding,
and optionally a one-bit residual sign sketch.  It does *not* claim the fused
compressed-domain Q·K kernel required for a full TurboQuant implementation.
"""

from __future__ import annotations

import math
import random
from typing import Any, Iterable

import mlx.core as mx
from mlx_lm.models.cache import KVCache, _BaseCache, create_attention_mask


def _rademacher(dim: int, seed: int, dtype: mx.Dtype) -> mx.array:
    rng = random.Random(seed)
    return mx.array([1.0 if rng.getrandbits(1) else -1.0 for _ in range(dim)], dtype=dtype)


def _hadamard(vector: mx.array) -> mx.array:
    """Apply a normalized Walsh-Hadamard transform along a power-of-two tail."""
    dim = vector.shape[-1]
    if dim < 2 or dim & (dim - 1):
        raise ValueError(f"Polar cache requires a power-of-two head dimension; got {dim}.")
    transformed = vector
    width = 1
    while width < dim:
        grouped = transformed.reshape(*transformed.shape[:-1], -1, 2 * width)
        transformed = mx.stack(
            (grouped[..., :width] + grouped[..., width:], grouped[..., :width] - grouped[..., width:]),
            axis=-2,
        ).reshape(*vector.shape)
        width *= 2
    return transformed / math.sqrt(dim)


def _rotate(vector: mx.array, seed: int) -> mx.array:
    return _hadamard(vector * _rademacher(vector.shape[-1], seed, vector.dtype))


def _inverse_rotate(vector: mx.array, seed: int) -> mx.array:
    return _hadamard(vector) * _rademacher(vector.shape[-1], seed, vector.dtype)


def _pack_signs(signs: mx.array) -> mx.array:
    grouped = signs.astype(mx.uint8).reshape(*signs.shape[:-1], signs.shape[-1] // 8, 8)
    weights = mx.array([1, 2, 4, 8, 16, 32, 64, 128], dtype=mx.uint8)
    return mx.sum(grouped * weights, axis=-1).astype(mx.uint8)


def _unpack_signs(packed: mx.array, channels: int, dtype: mx.Dtype) -> mx.array:
    weights = mx.array([1, 2, 4, 8, 16, 32, 64, 128], dtype=mx.uint8)
    bits = (mx.expand_dims(packed, -1) // weights) % 2
    return (bits.astype(dtype) * 2.0 - 1.0).reshape(*packed.shape[:-1], channels)


def polar_encode(
    values: mx.array, *, rotation_seed: int = 17, qjl_residual: bool = True
) -> tuple[mx.array, mx.array, mx.array | None, mx.array | None]:
    """Encode vectors as 4-bit-per-coordinate polar pairs and optional QJL signs."""
    channels = values.shape[-1]
    if channels % 16 or channels % 8:
        raise ValueError("Polar cache requires a head dimension divisible by 16.")
    rotated = _rotate(values, rotation_seed)
    norm = mx.sqrt(mx.sum(rotated * rotated, axis=-1, keepdims=True))
    pairs = rotated.reshape(*rotated.shape[:-1], channels // 2, 2)
    radius = mx.sqrt(mx.sum(pairs * pairs, axis=-1))
    angle = mx.arctan2(pairs[..., 1], pairs[..., 0])
    radius_code = mx.clip(mx.round(radius / mx.maximum(norm, 1e-8) * 15.0), 0, 15).astype(mx.uint8)
    angle_code = mx.clip(mx.floor((angle + math.pi) / (2.0 * math.pi) * 16.0), 0, 15).astype(mx.uint8)
    polar_codes = radius_code + angle_code * 16

    if not qjl_residual:
        return polar_codes, norm.astype(mx.float16), None, None
    baseline = polar_decode(polar_codes, norm.astype(mx.float16), channels=channels, dtype=values.dtype, rotation_seed=rotation_seed)
    residual = values - baseline
    residual_norm = mx.sqrt(mx.sum(residual * residual, axis=-1, keepdims=True))
    qjl_projection = _rotate(residual, rotation_seed + 1)
    return (
        polar_codes,
        norm.astype(mx.float16),
        _pack_signs(qjl_projection >= 0),
        residual_norm.astype(mx.float16),
    )


def polar_decode(
    polar_codes: mx.array,
    norms: mx.array,
    *,
    channels: int,
    dtype: mx.Dtype,
    rotation_seed: int = 17,
    qjl_codes: mx.array | None = None,
    qjl_norms: mx.array | None = None,
) -> mx.array:
    """Decode polar pairs and, when supplied, add the QJL-style residual estimate."""
    radius = (polar_codes % 16).astype(dtype) / 15.0 * norms.astype(dtype)
    angle = ((polar_codes // 16).astype(dtype) + 0.5) / 16.0 * (2.0 * math.pi) - math.pi
    rotated = mx.stack((radius * mx.cos(angle), radius * mx.sin(angle)), axis=-1).reshape(
        *polar_codes.shape[:-1], channels
    )
    restored = _inverse_rotate(rotated, rotation_seed)
    if qjl_codes is None or qjl_norms is None:
        return restored
    sketch = _unpack_signs(qjl_codes, channels, dtype)
    residual = _inverse_rotate(sketch, rotation_seed + 1) * qjl_norms.astype(dtype) / math.sqrt(channels)
    return restored + residual


class PolarKVCache(_BaseCache):
    """Drop-in cache whose persistent K/V representation is polar-coded."""

    def __init__(self, *, qjl_residual: bool = True, rotation_seed: int = 17, max_len: int = 131072):
        self.qjl_residual, self.rotation_seed, self.offset = qjl_residual, rotation_seed, 0
        self._max_len = max_len
        self.keys: mx.array | None = None
        self.values: mx.array | None = None
        self.key_norms: mx.array | None = None
        self.value_norms: mx.array | None = None
        self.key_qjl: mx.array | None = None
        self.value_qjl: mx.array | None = None
        self.key_qjl_norms: mx.array | None = None
        self.value_qjl_norms: mx.array | None = None
        self.key_channels: int | None = None
        self.value_channels: int | None = None
        self.dtype: mx.Dtype | None = None

    def _allocate(self, encoded_key: tuple[mx.array, ...], encoded_value: tuple[mx.array, ...]) -> None:
        for name, array in zip(("keys", "key_norms", "key_qjl", "key_qjl_norms"), encoded_key):
            if array is not None:
                setattr(self, name, mx.zeros((*array.shape[:2], self._max_len, array.shape[-1]), dtype=array.dtype))
        for name, array in zip(("values", "value_norms", "value_qjl", "value_qjl_norms"), encoded_value):
            if array is not None:
                setattr(self, name, mx.zeros((*array.shape[:2], self._max_len, array.shape[-1]), dtype=array.dtype))

    def _grow(self, needed: int) -> None:
        required = self.offset + needed
        new_max_len = self._max_len
        while new_max_len < required:
            new_max_len *= 2
        grown_arrays = {}
        for name in (
            "keys", "values", "key_norms", "value_norms", "key_qjl", "value_qjl",
            "key_qjl_norms", "value_qjl_norms",
        ):
            array = getattr(self, name)
            if array is not None:
                grown = mx.zeros((*array.shape[:2], new_max_len, array.shape[-1]), dtype=array.dtype)
                grown_arrays[name] = mx.slice_update(
                    grown, array[:, :, : self.offset, :], mx.array([0, 0, 0, 0])
                )
        self._max_len = new_max_len
        for name, array in grown_arrays.items():
            setattr(self, name, array)

    def _store(self, name: str, array: mx.array | None) -> None:
        if array is not None:
            old = getattr(self, name)
            if old is None:
                setattr(self, name, array)
            else:
                setattr(self, name, mx.concatenate([old, array], axis=2))

    def update_and_fetch(self, keys: mx.array, values: mx.array) -> tuple[mx.array, mx.array]:
        encoded_key = polar_encode(keys, rotation_seed=self.rotation_seed, qjl_residual=self.qjl_residual)
        encoded_value = polar_encode(values, rotation_seed=self.rotation_seed, qjl_residual=self.qjl_residual)

# Pre-allocation removed; _store uses concatenate

        for name, array in zip(("keys", "key_norms", "key_qjl", "key_qjl_norms"), encoded_key):
            self._store(name, array)
        for name, array in zip(("values", "value_norms", "value_qjl", "value_qjl_norms"), encoded_value):
            self._store(name, array)
        self.offset += keys.shape[2]
        self.key_channels, self.value_channels, self.dtype = keys.shape[-1], values.shape[-1], keys.dtype
        return self.keys_and_values()

    def keys_and_values(self) -> tuple[mx.array, mx.array]:
        if self.keys is None or self.dtype is None or self.key_channels is None or self.value_channels is None:
            raise RuntimeError("Cannot read an empty polar KV cache.")
        return (
            polar_decode(self.keys[..., : self.offset, :], self.key_norms[..., : self.offset, :], channels=self.key_channels, dtype=self.dtype, rotation_seed=self.rotation_seed, qjl_codes=None if self.key_qjl is None else self.key_qjl[..., : self.offset, :], qjl_norms=None if self.key_qjl_norms is None else self.key_qjl_norms[..., : self.offset, :]),
            polar_decode(self.values[..., : self.offset, :], self.value_norms[..., : self.offset, :], channels=self.value_channels, dtype=self.dtype, rotation_seed=self.rotation_seed, qjl_codes=None if self.value_qjl is None else self.value_qjl[..., : self.offset, :], qjl_norms=None if self.value_qjl_norms is None else self.value_qjl_norms[..., : self.offset, :]),
        )

    def size(self) -> int:
        """Return persistent cache storage bytes, not the token offset."""
        total = 0
        for attr in (
            "_k", "_v", "_kn", "_vn",
            "keys", "values", "key_norms", "value_norms",
            "key_qjl", "value_qjl", "key_qjl_norms", "value_qjl_norms",
        ):
            arr = getattr(self, attr, None)
            if arr is not None and hasattr(arr, "nbytes"):
                total += arr[:, :, : self.offset, :].nbytes
        return total

    @property
    def nbytes(self) -> int:
        return self.size()

    def is_trimmable(self) -> bool:
        return True

    def trim(self, n: int) -> int:
        n = min(self.offset, n)
        self.offset -= n
        return n

    def make_mask(self, *args: Any, **kwargs: Any) -> mx.array | str | None:
        return create_attention_mask(*args, offset=self.offset, **kwargs)

    def empty(self) -> bool:
        return self.keys is None


def replace_standard_kv_caches(caches: Iterable[Any], *, qjl_residual: bool = True) -> list[Any]:
    """Replace ordinary KV caches while retaining non-attention hybrid caches."""
    return [PolarKVCache(qjl_residual=qjl_residual) if isinstance(cache, KVCache) else cache for cache in caches]


==> Codes/run_baseline.py <==
#!/usr/bin/env python3
"""Measure standard (unquantized) MLX-LM KV-cache inference on a fixed context.

Run one process per context length.  This keeps MLX allocator and compilation
state independent across 8K/32K/64K measurements, which is essential for a
fair comparison with the later cache implementations.
"""

from __future__ import annotations

import argparse
import json
import platform
import subprocess
import sys
import threading
import time
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, Callable, Iterable

import mlx.core as mx
import mlx_lm
import psutil
from mlx_lm import load
from mlx_lm.generate import generate_step
from mlx_lm.models.cache import make_prompt_cache


DEFAULT_MODEL = "mlx-community/LFM2.5-8B-A1B-OptiQ-4bit"
PROMPT_UNIT = (
    "This is a deterministic long-context benchmark record. "
    "The cache must preserve every earlier record while generation continues.\n"
)


@dataclass(frozen=True)
class BenchmarkResult:
    """Serializable record for one baseline benchmark point."""

    experiment: str
    model: str
    requested_context_tokens: int
    actual_context_tokens: int
    decode_tokens_requested: int
    decode_tokens_generated: int
    prefill_seconds_to_first_token: float
    prefill_tokens_per_second: float
    steady_decode_tokens_per_second: float | None
    cache_bytes_after_decode: int
    effective_cache_tokens: int
    cache_bytes_per_cached_token: float
    cache_offset_tokens: list[int | None]
    cache_types: list[str]
    cache_key_value_dtypes: list[dict[str, str | None]]
    mlx_peak_active_bytes: int
    mlx_active_bytes_after_decode: int
    mlx_cached_bytes_after_decode: int
    process_rss_bytes_after_decode: int
    process_peak_rss_bytes: int
    mlx_version: str
    mlx_lm_version: str
    python_version: str
    platform: str
    cpu_brand: str | None
    timestamp_utc: str


def cpu_brand() -> str | None:
    """Return the macOS CPU marketing name when it is available."""
    try:
        return subprocess.check_output(
            ["sysctl", "-n", "machdep.cpu.brand_string"], text=True
        ).strip()
    except (OSError, subprocess.CalledProcessError):
        return None


def tokenized_long_prompt(tokenizer: Any, target_tokens: int) -> mx.array:
    """Create a deterministic token sequence of exactly ``target_tokens``.

    It intentionally repeats a natural-language unit rather than using random
    token IDs: all phases therefore see byte-identical valid tokenizer output.
    """
    unit = list(tokenizer.encode(PROMPT_UNIT))
    if not unit:
        raise RuntimeError("Tokenizer returned no tokens for the benchmark prompt.")
    repetitions = (target_tokens + len(unit) - 1) // len(unit)
    return mx.array((unit * repetitions)[:target_tokens], dtype=mx.uint32)


def cache_bytes(cache: Iterable[Any]) -> int:
    """Sum cache-owned arrays without assuming a particular MLX-LM model class."""
    return sum(int(getattr(layer_cache, "nbytes", 0)) for layer_cache in cache)


def cache_metadata(cache: Iterable[Any]) -> tuple[list[int | None], list[str], list[dict[str, str | None]]]:
    """Extract auditable cache layout metadata for the results record."""
    offsets: list[int | None] = []
    cache_types: list[str] = []
    dtypes: list[dict[str, str | None]] = []
    for layer_cache in cache:
        cache_types.append(type(layer_cache).__name__)
        offset = getattr(layer_cache, "offset", None)
        offsets.append(int(offset) if offset is not None else None)
        keys = getattr(layer_cache, "keys", None)
        values = getattr(layer_cache, "values", None)
        dtypes.append(
            {
                "keys": str(keys.dtype) if keys is not None else None,
                "values": str(values.dtype) if values is not None else None,
            }
        )
    return offsets, cache_types, dtypes


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default=DEFAULT_MODEL, help="MLX model path or Hugging Face ID.")
    parser.add_argument("--context-tokens", type=int, required=True, help="Exact prompt length in tokens.")
    parser.add_argument("--decode-tokens", type=int, default=128, help="Greedy tokens to generate after prefill.")
    parser.add_argument("--prefill-step-size", type=int, default=512, help="Tokens processed per MLX-LM prefill call.")
    parser.add_argument("--trust-remote-code", action="store_true", help="Only use for a model repository you trust.")
    parser.add_argument("--output", type=Path, required=True, help="Destination JSON result file.")
    args = parser.parse_args()
    if args.context_tokens < 2:
        parser.error("--context-tokens must be at least 2")
    if args.decode_tokens < 2:
        parser.error("--decode-tokens must be at least 2 to measure steady-state decode")
    if args.prefill_step_size < 1:
        parser.error("--prefill-step-size must be positive")
    return args


def run_experiment(
    args: argparse.Namespace,
    *,
    experiment: str,
    cache_transform: Callable[[list[Any]], list[Any]] | None = None,
) -> None:
    """Run one deterministic cache experiment with an optional cache replacement."""
    model, tokenizer = load(
        args.model,
        tokenizer_config={"trust_remote_code": args.trust_remote_code},
        trust_remote_code=args.trust_remote_code,
    )
    prompt = tokenized_long_prompt(tokenizer, args.context_tokens)
    native_cache = make_prompt_cache(model)
    cache = cache_transform(native_cache) if cache_transform else native_cache

    # Start the allocation accounting after weights are loaded.  The MLX peak is
    # therefore the inference working-set peak, while RSS captures process-wide
    # unified-memory residency for the same run.
    mx.eval(prompt)
    mx.clear_cache()
    mx.reset_peak_memory()
    process = psutil.Process()
    start_rss = process.memory_info().rss
    rss_peak = [start_rss]
    stop_rss_sampling = threading.Event()

    def sample_rss() -> None:
        """Sample resident process memory while asynchronous Metal work runs."""
        while not stop_rss_sampling.wait(0.01):
            rss_peak[0] = max(rss_peak[0], process.memory_info().rss)

    rss_thread = threading.Thread(target=sample_rss, daemon=True)
    rss_thread.start()
    run_start = time.perf_counter()
    yield_times: list[float] = []
    generated = 0

    try:
        for _token, _logprobs in generate_step(
            prompt,
            model,
            max_tokens=args.decode_tokens,
            prompt_cache=cache,
            prefill_step_size=args.prefill_step_size,
        ):
            mx.eval(_token)
            generated += 1
            yield_times.append(time.perf_counter())
    finally:
        stop_rss_sampling.set()
        rss_thread.join()

    if not yield_times:
        raise RuntimeError("MLX-LM generated no tokens; cannot calculate benchmark metrics.")
    prefill_seconds = yield_times[0] - run_start
    steady_decode_seconds = yield_times[-1] - yield_times[0]
    steady_decode_tps = (
        (generated - 1) / steady_decode_seconds if steady_decode_seconds > 0 and generated > 1 else None
    )
    final_cache_bytes = cache_bytes(cache)
    offsets, types, dtypes = cache_metadata(cache)
    effective_cache_tokens = max((offset for offset in offsets if offset is not None), default=args.context_tokens + generated)
    peak_rss = max(rss_peak[0], process.memory_info().rss)
    result = BenchmarkResult(
        experiment=experiment,
        model=args.model,
        requested_context_tokens=args.context_tokens,
        actual_context_tokens=int(prompt.shape[0]),
        decode_tokens_requested=args.decode_tokens,
        decode_tokens_generated=generated,
        prefill_seconds_to_first_token=prefill_seconds,
        prefill_tokens_per_second=args.context_tokens / prefill_seconds,
        steady_decode_tokens_per_second=steady_decode_tps,
        cache_bytes_after_decode=final_cache_bytes,
        effective_cache_tokens=effective_cache_tokens,
        cache_bytes_per_cached_token=final_cache_bytes / effective_cache_tokens,
        cache_offset_tokens=offsets,
        cache_types=types,
        cache_key_value_dtypes=dtypes,
        mlx_peak_active_bytes=int(mx.get_peak_memory()),
        mlx_active_bytes_after_decode=int(mx.get_active_memory()),
        mlx_cached_bytes_after_decode=int(mx.get_cache_memory()),
        process_rss_bytes_after_decode=process.memory_info().rss,
        process_peak_rss_bytes=peak_rss,
        mlx_version="unknown",
        mlx_lm_version=mlx_lm.__version__,
        python_version=sys.version.split()[0],
        platform=platform.platform(),
        cpu_brand=cpu_brand(),
        timestamp_utc=time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
    )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(asdict(result), indent=2, sort_keys=True) + "\n")
    print(json.dumps(asdict(result), indent=2, sort_keys=True))


def main() -> None:
    run_experiment(parse_args(), experiment="phase1_baseline_standard_kv")


if __name__ == "__main__":
    main()


==> Codes/run_deepseek_style.py <==
#!/usr/bin/env python3
"""Phase 2 benchmark: simulated FP4/E4M3 KV-cache storage on MLX."""

from __future__ import annotations

from fp4_kv import replace_standard_kv_caches
from run_baseline import parse_args, run_experiment


def main() -> None:
    args = parse_args()
    run_experiment(
        args,
        experiment="phase2_deepseek_style_fp4_e2m1_scale16",
        cache_transform=replace_standard_kv_caches,
    )


if __name__ == "__main__":
    main()


==> Codes/run_double_opt.py <==
#!/usr/bin/env python3
"""Phase 4 benchmark: FP4 pre-quantization followed by polar/QJL coding."""

from __future__ import annotations

from double_kv import replace_standard_kv_caches
from run_baseline import parse_args, run_experiment


def main() -> None:
    args = parse_args()
    run_experiment(
        args,
        experiment="phase4_double_fp4_then_polarquant_qjl_style",
        cache_transform=replace_standard_kv_caches,
    )


if __name__ == "__main__":
    main()


==> Codes/run_fused_polar.py <==
"""Phase 5 benchmark: BF16 baseline, Python PolarQuant, and fused Metal cache."""

from __future__ import annotations

import argparse
import gc
import inspect
import json
import os
import sys
import time
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Callable

import mlx.core as mx
from mlx_lm import load
from mlx_lm.models.cache import KVCache, make_prompt_cache

import polar_kv
from fused_polar_kv import FusedPolarKVCache


POLAR_CLS = polar_kv.PolarKVCache
DEFAULT_MODEL = "mlx-community/LFM2.5-8B-A1B-OptiQ-4bit"


def get_active_mem() -> int:
    """Return MLX active allocation bytes across MLX API variants."""
    try:
        return int(mx.get_active_memory())
    except AttributeError:
        return int(mx.metal.get_active_memory())


def cache_nbytes(cache: list[Any]) -> int:
    """Direct nbytes accounting that works for all three cache types."""
    total = 0
    for c in cache:
        for attr in ("_k", "_v", "_kn", "_vn", "keys", "values"):
            arr = getattr(c, attr, None)
            if arr is not None and hasattr(arr, "nbytes"):
                total += arr.nbytes
    return total


def build_hybrid_cache(model: Any, cache_cls: type, bits: int = 4) -> list[Any]:
    """Replace only standard attention KV caches; preserve hybrid state caches."""
    cache = []
    for current in make_prompt_cache(model):
        if isinstance(current, KVCache) or type(current).__name__ in {"KVCache", "StandardKVCache"}:
            try:
                cache.append(cache_cls(bits=bits))
            except TypeError:
                cache.append(cache_cls())
        else:
            cache.append(current)
    return cache


def call_model(model: Any, tokens: mx.array, cache: list[Any]) -> mx.array:
    """Call model across the currently supported MLX-LM cache signatures."""
    try:
        return model(tokens, cache=cache)
    except TypeError:
        pass
    try:
        return model(tokens, cache=cache, mask=None)
    except TypeError:
        pass
    if "cache" in inspect.signature(model.__call__).parameters:
        return model(tokens, **{"cache": cache})
    raise RuntimeError("Loaded model exposes no compatible cache argument.")


def make_prompt(context_tokens: int) -> str:
    """Create deterministic, tokenizer-friendly long context text."""
    unit = "The quick brown fox observes a deterministic cache benchmark. "
    return unit * max(context_tokens // 10 + 1, 1)


def measure(
    model: Any,
    tokenizer: Any,
    prompt_text: str,
    n_new: int,
    cache_factory: Callable[[], list[Any]],
    label: str,
    context: int,
    *,
    warmup=True,
) -> dict[str, Any]:
    """Warm a cache implementation then time one prefill and greedy decode."""
    token_ids = tokenizer.encode(prompt_text)
    tokens = mx.array(token_ids)[None, :]

    if warmup:
        wc = cache_factory()
        warm_tokens = tokens[:, : min(128, tokens.shape[1])]
        warm_logits = call_model(model, warm_tokens, wc)
        mx.eval(warm_logits)
        del wc, warm_logits
        try:
            mx.clear_cache()
        except AttributeError:
            pass

    cache = cache_factory()
    prefill_start = time.perf_counter()
    logits = call_model(model, tokens, cache)
    mx.eval(logits)
    prefill_seconds = time.perf_counter() - prefill_start

    next_token = mx.argmax(logits[:, -1, :], axis=-1, keepdims=True)
    mx.eval(next_token)
    decode_start = time.perf_counter()
    for _ in range(max(n_new - 1, 1)):
        logits = call_model(model, next_token, cache)
        next_token = mx.argmax(logits[:, -1, :], axis=-1, keepdims=True)
        mx.eval(next_token)
    decode_seconds = time.perf_counter() - decode_start
    stored_bytes = cache_nbytes(cache)
    cached_tokens = tokens.shape[1] + max(n_new - 1, 0)

    return {
        "experiment": label,
        "requested_context_tokens": context,
        "actual_context_tokens": int(tokens.shape[1]),
        "decode_tokens_requested": n_new,
        "decode_tokens_generated": n_new,
        "warmup_used": warmup,
        "prefill_seconds_to_first_token": prefill_seconds,
        "prefill_tokens_per_second": tokens.shape[1] / max(prefill_seconds, 1e-9),
        "steady_decode_tokens_per_second": max(n_new - 1, 1) / max(decode_seconds, 1e-9),
        "cache_bytes_after_decode": stored_bytes,
        "cache_bytes_per_cached_token": stored_bytes / max(cached_tokens, 1),
        "mlx_active_bytes_after_decode": get_active_mem(),
        "model": DEFAULT_MODEL,
        "python_version": ".".join(map(str, sys.version_info[:3])),
        "timestamp_utc": datetime.now(timezone.utc).isoformat(),
    }


def run_context(
    model: Any,
    tokenizer: Any,
    context: int,
    decode_tokens: int,
    *,
    warmup: bool,
) -> list[dict[str, Any]]:
    """Run the three comparable cache modes for one requested context."""
    prompt = make_prompt(context)
    records = []
    for cache_cls, label in [
        (KVCache, "phase5_0_baseline_bf16"),
        (POLAR_CLS, "phase5a_polarquant_python"),
        (FusedPolarKVCache, "phase5b_polarquant_fused_metal"),
    ]:
        gc.collect()
        try:
            mx.clear_cache()
        except AttributeError:
            pass
        print(f"\n=== ctx={context} | {label} ===")
        try:
            record = measure(
                model,
                tokenizer,
                prompt,
                decode_tokens,
                lambda cls=cache_cls: build_hybrid_cache(model, cls, bits=4),
                label,
                context,
                warmup=warmup,
            )
            records.append(record)
            print(
                f"  prefill: {record['prefill_tokens_per_second']:.0f} tok/s | "
                f"decode: {record['steady_decode_tokens_per_second']:.2f} tok/s | "
                f"cache: {record['cache_bytes_per_cached_token']:.0f} B/tok"
            )
        except Exception as exc:
            print(f"  [FAIL] {type(exc).__name__}: {exc}")
            records.append(
                {
                    "experiment": label,
                    "requested_context_tokens": context,
                    "warmup_used": warmup,
                    "error": f"{type(exc).__name__}: {exc}",
                }
            )
    return records


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--contexts", default="8192,32768,65536")
    parser.add_argument("--decode-tokens", type=int, default=64)
    parser.add_argument("--out", default="results/fused_polar_bench.json")
    parser.add_argument("--model", default=DEFAULT_MODEL)
    parser.add_argument("--no-warmup", action="store_true")
    args = parser.parse_args()

    contexts = [int(item) for item in args.contexts.split(",") if item.strip()]
    if not contexts or any(context < 1 for context in contexts):
        parser.error("--contexts must contain positive comma-separated integers")
    if args.decode_tokens < 1:
        parser.error("--decode-tokens must be positive")

    # --- Clean slate: гарантированно пустой пул Metal ---
    print("[CLEANUP] Clearing MLX Metal buffer pool ...")
    mx.synchronize()
    gc.collect()
    try:
        mx.clear_cache()
    except AttributeError:
        try:
            mx.metal.clear_cache()
        except AttributeError:
            pass
    try:
        mx.set_cache_limit(4 * 1024**3)
    except AttributeError:
        try:
            mx.metal.set_cache_limit(4 * 1024**3)
        except AttributeError:
            pass
    print("[CLEANUP] Done.")

    print(f"[INFO] Loading {args.model} ...")
    model, tokenizer = load(args.model)
    records: list[dict[str, Any]] = []
    for context in contexts:
        records.extend(
            run_context(
                model,
                tokenizer,
                context,
                args.decode_tokens,
                warmup=not args.no_warmup,
            )
        )

    output = Path(args.out)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(records, indent=2) + "\n")
    print(f"\n[OK] Wrote {output}")


if __name__ == "__main__":
    main()


==> Codes/run_fused_study.py <==
#!/usr/bin/env bash
set -euo pipefail

echo "== Checking Metal =="
python -c "import mlx.core as mx; print('Metal OK:', mx.metal.device_info()['name'])"

echo
echo "== Fused PolarQuant benchmark =="
python run_fused_polar.py \
  --contexts "8192,32768" \
  --decode-tokens 64 \
  --out results/fused_polar_bench.json

echo
echo "== Done. Results: results/fused_polar_bench.json =="


==> Codes/run_fused_study.sh <==
#!/usr/bin/env bash
set -euo pipefail
echo "== Checking Metal =="
python -c "import mlx.core as mx; info = mx.device_info(); print('Metal OK:', info.get('device_name') or info.get('name') or info)"
echo
echo "== Fused PolarQuant benchmark (baseline + python + metal, 8K/32K/64K) =="
python run_fused_polar.py \
  --contexts "8192,32768,65536" \
  --decode-tokens 64 \
  --out results/fused_polar_bench.json
echo
echo "== Done. Results: results/fused_polar_bench.json =="


==> Codes/run_study.sh <==
#!/usr/bin/env bash
# End-to-end runner for the measured part of the double-KV-cache study.
set -euo pipefail

PYTHON_BIN="${PYTHON_BIN:-.venv/bin/python}"
MODEL_ID="${MODEL_ID:-mlx-community/LFM2.5-8B-A1B-OptiQ-4bit}"
DECODE_TOKENS="${DECODE_TOKENS:-128}"
PREFILL_STEP_SIZE="${PREFILL_STEP_SIZE:-512}"
REPETITIONS="${REPETITIONS:-3}"
CONTEXTS="${CONTEXTS:-8192 32768 65536}"

if [[ ! -x "$PYTHON_BIN" ]]; then
  echo "Missing Python environment: $PYTHON_BIN. Run bash setup.sh first." >&2
  exit 1
fi

# Fail early in headless/virtualized environments instead of downloading a model
# before discovering that MLX cannot access Metal.
"$PYTHON_BIN" -c 'import mlx.core as mx; mx.eval(mx.array([1]))'

mkdir -p results
"$PYTHON_BIN" capture_environment.py --output results/environment.json
"$PYTHON_BIN" test_fp4_kv.py
"$PYTHON_BIN" test_polar_kv.py
"$PYTHON_BIN" test_double_kv.py
"$PYTHON_BIN" test_results_pipeline.py

for context in $CONTEXTS; do
  for repetition in $(seq 1 "$REPETITIONS"); do
    common=(--model "$MODEL_ID" --context-tokens "$context" --decode-tokens "$DECODE_TOKENS" --prefill-step-size "$PREFILL_STEP_SIZE")
    "$PYTHON_BIN" run_baseline.py "${common[@]}" --output "results/baseline_${context}_rep${repetition}.json"
    "$PYTHON_BIN" run_deepseek_style.py "${common[@]}" --output "results/fp4_${context}_rep${repetition}.json"
    "$PYTHON_BIN" run_turboquant.py "${common[@]}" --output "results/polar_${context}_rep${repetition}.json"
    "$PYTHON_BIN" run_double_opt.py "${common[@]}" --output "results/double_${context}_rep${repetition}.json"
  done
done

"$PYTHON_BIN" structural_correctness.py --model "$MODEL_ID" --context-tokens 8192 --output results/structural_correctness.json
"$PYTHON_BIN" aggregate_results.py --input-dir results --output results/results.json
"$PYTHON_BIN" generate_paper_results.py --results results/results.json --output paper/generated_results.tex

if command -v latexmk >/dev/null 2>&1; then
  (cd paper && latexmk -pdf -interaction=nonstopmode main.tex)
else
  echo "Generated paper inputs. Compile paper/main.tex in Codex or install a LaTeX distribution for PDF output."
fi


==> Codes/run_turboquant.py <==
#!/usr/bin/env python3
"""Phase 3 benchmark: polar-pair coding plus QJL-style residual reconstruction."""

from __future__ import annotations

from polar_kv import replace_standard_kv_caches
from run_baseline import parse_args, run_experiment


def main() -> None:
    args = parse_args()
    run_experiment(
        args,
        experiment="phase3_polarquant_4bit_plus_qjl_style_residual",
        cache_transform=lambda caches: replace_standard_kv_caches(caches, qjl_residual=True),
    )


if __name__ == "__main__":
    main()


==> Codes/setup.sh <==
#!/usr/bin/env bash
# Reproducible Phase 1 environment for Apple Silicon / Metal.
set -euo pipefail

if [[ "$(uname -s)" != "Darwin" || "$(uname -m)" != "arm64" ]]; then
  echo "This benchmark requires an Apple-Silicon (arm64) Mac." >&2
  exit 1
fi

PYTHON_BIN="${PYTHON_BIN:-python3}"
"$PYTHON_BIN" -m venv .venv
source .venv/bin/activate
python -m pip install --upgrade pip
python -m pip install -r requirements.txt

echo
echo "Python environment ready: $(python --version)"
echo "MLX versions:"
python -c 'import mlx, mlx_lm; print(f"mlx={mlx.__version__}, mlx-lm={mlx_lm.__version__}")'
echo
echo "For Phase 5 on macOS, install the LaTeX engine once with: brew install --cask mactex-no-gui"


==> Codes/structural_correctness.py <==
#!/usr/bin/env python3
"""Compare strict JSON and Python-syntax outputs across all four cache modes."""

from __future__ import annotations

import argparse
import ast
import json
from pathlib import Path
from typing import Any, Callable

import mlx.core as mx
from mlx_lm import load
from mlx_lm.generate import generate_step
from mlx_lm.models.cache import make_prompt_cache

from double_kv import replace_standard_kv_caches as double_caches
from fp4_kv import replace_standard_kv_caches as fp4_caches
from polar_kv import replace_standard_kv_caches as polar_caches
from run_baseline import DEFAULT_MODEL, tokenized_long_prompt


TASKS = {
    "strict_json": 'Return only this JSON object, with no Markdown: {"language":"Python","answer":4}',
    "valid_python": "Return only valid Python source defining a function named square(x) that returns x * x. No Markdown.",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default=DEFAULT_MODEL)
    parser.add_argument("--context-tokens", type=int, default=8192)
    parser.add_argument("--decode-tokens", type=int, default=128)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--trust-remote-code", action="store_true")
    return parser.parse_args()


def generate_text(model: Any, tokenizer: Any, prefix: mx.array, task: str, transform: Callable[[list[Any]], list[Any]] | None) -> str:
    task_tokens = mx.array(tokenizer.encode(task), dtype=mx.uint32)
    prompt = mx.concatenate((prefix, task_tokens))
    cache = make_prompt_cache(model)
    if transform:
        cache = transform(cache)
    tokens: list[int] = []
    for token, _ in generate_step(prompt, model, max_tokens=128, prompt_cache=cache, prefill_step_size=512):
        tokens.append(int(token))
    return tokenizer.decode(tokens)


def assess(task_name: str, output: str) -> tuple[bool, str | None]:
    try:
        if task_name == "strict_json":
            parsed = json.loads(output)
            return (parsed == {"language": "Python", "answer": 4}, None)
        module = ast.parse(output)
        return (any(isinstance(node, ast.FunctionDef) and node.name == "square" for node in module.body), None)
    except (json.JSONDecodeError, SyntaxError) as exc:
        return False, str(exc)


def main() -> None:
    args = parse_args()
    model, tokenizer = load(args.model, tokenizer_config={"trust_remote_code": args.trust_remote_code}, trust_remote_code=args.trust_remote_code)
    prefix = tokenized_long_prompt(tokenizer, args.context_tokens)
    configurations: dict[str, Callable[[list[Any]], list[Any]] | None] = {
        "baseline": None,
        "deepseek_style_fp4": fp4_caches,
        "polar_qjl_style": lambda caches: polar_caches(caches, qjl_residual=True),
        "double_fp4_then_polar": double_caches,
    }
    records: list[dict[str, Any]] = []
    for configuration, transform in configurations.items():
        for task_name, task in TASKS.items():
            mx.clear_cache()
            output = generate_text(model, tokenizer, prefix, task, transform)
            valid, error = assess(task_name, output)
            records.append({"configuration": configuration, "task": task_name, "valid": valid, "error": error, "output": output})
            print(f"{configuration:24s} {task_name:14s} valid={valid}")
    result = {"model": args.model, "long_prefix_tokens": args.context_tokens, "records": records}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> Codes/test_double_kv.py <==
"""Basic state check for the sequential FP4-then-polar cache."""

from __future__ import annotations

import mlx.core as mx

from double_kv import DoubleKVCache


def main() -> None:
    source = mx.arange(128, dtype=mx.float32).reshape(1, 1, 1, 128) / 19.0 - 3.0
    cache = DoubleKVCache(qjl_residual=True)
    keys, values = cache.update_and_fetch(source, source)
    mx.eval(keys, values)
    assert cache.size() == 1
    assert keys.shape == values.shape == source.shape
    # Only the final polar/QJL representation persists: 84 B per 128-D vector.
    assert cache.nbytes == 168
    print("Double FP4→polar cache check passed.")


if __name__ == "__main__":
    main()


==> Codes/test_fp4_kv.py <==
"""Device-side validation for the Phase 2 FP4 KV-cache prototype."""

from __future__ import annotations

import mlx.core as mx

from fp4_kv import FP4KVCache, fp4_decode, fp4_encode


def main() -> None:
    # Four groups exercise zero, subnormal, ordinary, and near-maximum scales.
    source = mx.array(
        [[[[0.0] * 16 + [0.03] * 16 + [1.0, -1.5, 2.0, -3.0] * 4 + [12.0, -18.0, 24.0, -36.0] * 4]]],
        dtype=mx.float32,
    )
    packed, scales = fp4_encode(source)
    reconstructed = fp4_decode(packed, scales, channels=64, dtype=mx.float32)
    mx.eval(packed, scales, reconstructed)
    assert packed.shape == (1, 1, 1, 32)
    assert scales.shape == (1, 1, 1, 4)
    assert packed.nbytes + scales.nbytes == 36, "FP4 layout must use 4.5 bits/channel."
    assert reconstructed.shape == source.shape
    assert float(mx.max(mx.abs(reconstructed - source)).item()) < 8.0

    cache = FP4KVCache()
    first = source[..., :32]
    second = source[..., 32:]
    cache.update_and_fetch(first, first)
    keys, values = cache.update_and_fetch(second, second)
    mx.eval(keys, values)
    assert cache.size() == 2
    assert keys.shape == values.shape == (1, 1, 2, 32)
    assert cache.nbytes == 72
    assert cache.trim(1) == 1
    keys, values = cache.update_and_fetch(first, first)
    mx.eval(keys, values)
    assert cache.size() == 2
    assert keys.shape == values.shape == (1, 1, 2, 32)
    print("FP4 codec layout and cache update checks passed.")


if __name__ == "__main__":
    main()


==> Codes/test_polar_kv.py <==
"""Device-side layout and cache-state checks for the polar/QJL prototype."""

from __future__ import annotations

import mlx.core as mx

from polar_kv import PolarKVCache, polar_decode, polar_encode


def main() -> None:
    source = mx.arange(128, dtype=mx.float32).reshape(1, 1, 1, 128) / 31.0 - 2.0
    codes, norms, qjl_codes, qjl_norms = polar_encode(source, qjl_residual=True)
    restored = polar_decode(codes, norms, channels=128, dtype=mx.float32, qjl_codes=qjl_codes, qjl_norms=qjl_norms)
    mx.eval(codes, norms, qjl_codes, qjl_norms, restored)
    assert codes.shape == (1, 1, 1, 64)
    assert norms.shape == (1, 1, 1, 1)
    assert qjl_codes.shape == (1, 1, 1, 16)
    assert qjl_norms.shape == (1, 1, 1, 1)
    assert codes.nbytes + norms.nbytes + qjl_codes.nbytes + qjl_norms.nbytes == 84
    assert restored.shape == source.shape

    cache = PolarKVCache(qjl_residual=True)
    cache.update_and_fetch(source, source)
    keys, values = cache.update_and_fetch(source, source)
    mx.eval(keys, values)
    assert cache.size() == 2
    assert cache.nbytes == 336
    assert keys.shape == values.shape == (1, 1, 2, 128)
    assert cache.trim(1) == 1
    keys, values = cache.update_and_fetch(source, source)
    mx.eval(keys, values)
    assert cache.size() == 2
    assert keys.shape == values.shape == (1, 1, 2, 128)
    print("Polar-pair and QJL-style residual cache checks passed.")


if __name__ == "__main__":
    main()


==> Codes/test_results_pipeline.py <==
"""Host-only regression test for result aggregation and LaTeX table generation."""

from __future__ import annotations

import json
import subprocess
import sys
import tempfile
from pathlib import Path


ROOT = Path(__file__).parent


def record(experiment: str, cache_bytes: int) -> dict[str, object]:
    return {
        "experiment": experiment,
        "actual_context_tokens": 8192,
        "cache_bytes_after_decode": cache_bytes,
        "effective_cache_tokens": 8192,
        "cache_bytes_per_cached_token": cache_bytes / 8192,
        "prefill_tokens_per_second": 100.0,
        "steady_decode_tokens_per_second": 10.0,
    }


def main() -> None:
    with tempfile.TemporaryDirectory() as temporary:
        directory = Path(temporary)
        (directory / "baseline.json").write_text(json.dumps(record("phase1_baseline_standard_kv", 1_000_000)))
        (directory / "fp4.json").write_text(json.dumps(record("phase2_deepseek_style_fp4_e2m1_scale16", 300_000)))
        (directory / "structural.json").write_text(json.dumps({"records": [{"configuration": "baseline", "valid": True}, {"configuration": "fp4", "valid": False}]}))
        aggregate = directory / "results.json"
        subprocess.run([sys.executable, str(ROOT / "aggregate_results.py"), "--input-dir", str(directory), "--output", str(aggregate)], check=True)
        result = json.loads(aggregate.read_text())
        assert len(result["summaries"]) == 2
        fp4 = next(row for row in result["summaries"] if row["experiment"].startswith("phase2"))
        assert fp4["cache_compression_vs_baseline"] == 1_000_000 / 300_000
        latex = directory / "generated_results.tex"
        subprocess.run([sys.executable, str(ROOT / "generate_paper_results.py"), "--results", str(aggregate), "--output", str(latex)], check=True)
        assert "FP4" in latex.read_text()
    print("Results aggregation and LaTeX generation checks passed.")


if __name__ == "__main__":
    main()

